Pulsations of the SX Phe Star BL Camelopardalis

We carried out photometric observations of the SX Phe star BL Cam in 2014, 2017 and 2018 using Nanshan 1-m telescope. In addition to the dominated frequency of 25.5790(3) cd$^{-1}$ and its two harmonics, an independent frequency of 25.247 (2) cd$^{-1}$, which is a nonradial mode frequency, was detected from the data in 2014. A total of 123 new times of light maxima were determined from our light curves in the three years, which, together with that published in the literature, were used to analyze the $O$$-$$C$ diagram. The change rate of the main period was derived as (1/P)(dP/dt) = -2.39 (8)$\times$10$^{-8}$ yr$^{-1}$, which is lower than that published in previous literature. A periodical change with a period of 14.01 (9) yr was found in the residuals of the $O$$-$$C$ curve fitting. If it was caused by the light-time effect, BL Cam should be a binary system. The mass of the companion was restricted as low as that of a brown dwarf. No evidence of the triple system suggested by previous authors was shown in our analysis.

==> make_BLCam.sh <==
latex sample.tex
bibtex *.aux
latex sample.tex
dvipdf sample.dvi

